The Double Diagonal Estimator: Reducing Bias in Two-Sided Marketplace Experiments

Interference between participants in two-sided marketplace experiments can severely bias conventional A/B tests. While two-sided randomization (TSR), which randomizes both supply and demand, enables estimators that mitigate this bias, existing analyses offer limited guidance on which estimator to prefer for the balanced market conditions common in practice, as they largely focus on extreme supply- or demand-constrained regimes. We introduce the Double Diagonal (DD) estimator, a novel method for interference-robust treatment effect estimation. The DD estimator contrasts the outcomes of treated-treated and control-control pairs and uses the off-diagonal interactions (treated-control and control-treated) to correct for interference-induced bias. We provide the first theoretical comparison between the DD and the standard naive TSR (TSRN) estimator under a simplifying mean-field market model, proving two key results: (i) DD's bias is strictly smaller than the standard estimator's below a critical threshold of the outside-option parameter; in particular, DD's bias is smaller whenever the outside option is at most twice as attractive as platform options; and (ii) the two estimators exhibit biases in opposite directions, with DD underestimating and the standard estimator overestimating the true effect, respectively. Extensive numerical experiments in realistic market settings--spanning heterogeneous treatment effects, supply-demand imbalances, and varied market structures--corroborate our theoretical findings. Across a wide range of configurations, the DD estimator demonstrates the lowest bias, establishing it as a robust and often superior choice for reliable experimentation in two-sided marketplaces.

==> double_diagonal_sympy_proofs_supplement.ipynb <==
{
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 3,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "execution": {
          "iopub.execute_input": "2026-10-30T01:55:09.840312Z",
          "iopub.status.busy": "2026-10-30T01:55:09.840162Z",
          "iopub.status.idle": "2026-10-30T01:55:24.946188Z",
          "shell.execute_reply": "2026-10-30T01:55:24.944779Z"
        },
        "id": "bOY0AJOcb8aW",
        "outputId": "8b3f6465-478a-4f49-dbd2-cad731d1692d"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Setup: OK\n",
            "Bias derivatives: OK\n",
            "B_DD < 0: OK\n",
            "B_TSRN > 0: OK\n",
            "Limits of Psi: OK\n",
            "Unique threshold: OK\n",
            "a* at alpha_L = 1/2: 8*sqrt(7)/21 + 4/3 = 2.341238594691273\n",
            "Monotonicity: OK\n",
            "All checks passed\n"
          ]
        }
      ],
      "source": [
        "import sympy as sp\n",
        "from sympy import (sqrt, Rational, symbols, simplify, together, fraction,\n",
        "                   expand, collect, Poly, factor, solve, Eq, cancel)\n",
        "\n",
        "a, aL = symbols(\"a alpha_L\", positive=True)\n",
        "t = symbols(\"t\", positive=True)\n",
        "s = symbols(\"s\")\n",
        "U = symbols(\"U\", positive=True)\n",
        "u = sqrt(t**2 + 4)\n",
        "eps = symbols(\"epsilon\", nonnegative=True)\n",
        "x, sC, sT = symbols(\"x s_C s_T\", positive=True)\n",
        "half = Rational(1, 2)\n",
        "\n",
        "# Setup\n",
        "phi = (-a + sqrt(a) * sqrt(a + 4)) / 2\n",
        "sC_0 = (1 - aL) * phi\n",
        "sT_0 = aL * phi\n",
        "D = a + phi\n",
        "ss0 = {eps: 0, sC: sC_0, sT: sT_0}\n",
        "\n",
        "hat_sT = solve(Eq(1 - x, (1 + eps)*x / (a + (1 + eps)*x)), x)\n",
        "assert len(hat_sT) == 1\n",
        "hat_sT = hat_sT[0]\n",
        "GTE = (1 + eps)*hat_sT / (a + (1 + eps)*hat_sT) - phi / (a + phi)\n",
        "\n",
        "D1 = a + sC + (1 + eps)*sT\n",
        "D2 = a + sC + sT\n",
        "F1 = (1 - aL - sC) - half*sC/D1 - half*sC/D2\n",
        "F2 = (aL - sT) - half*(1 + eps)*sT/D1 - half*sT/D2\n",
        "Q11, Q10 = half*(1 + eps)*sT/D1, half*sC/D1\n",
        "Q01, Q00 = half*sT/D2, half*sC/D2\n",
        "GTE_DD_est = (Q11 + Q01)/aL - (Q10 + Q00)/(1 - aL)\n",
        "GTE_TSRN_est = Q11/(half*aL) - (Q01 + Q10 + Q00)/(1 - half*aL)\n",
        "\n",
        "assert simplify(hat_sT.subs(eps, 0) - phi) == 0, \"control steady state\"\n",
        "assert simplify(hat_sT - (-a + sqrt(a**2 + 4*a*(1 + eps))) / (2*(1 + eps))) == 0, \"treatment steady state\"\n",
        "assert simplify(F1.subs(ss0)) == 0 and simplify(F2.subs(ss0)) == 0, \"steady state at eps = 0\"\n",
        "assert simplify(GTE.subs(eps, 0)) == 0, \"GTE(0)\"\n",
        "assert simplify(GTE_DD_est.subs(ss0)) == 0, \"DD(0)\"\n",
        "assert simplify(GTE_TSRN_est.subs(ss0)) == 0, \"TSRN(0)\"\n",
        "print(\"Setup: OK\")\n",
        "\n",
        "# Bias derivatives\n",
        "A11 = -1 - (a + sT_0) / D**2\n",
        "A12 = sC_0 / D**2\n",
        "A21 = sT_0 / D**2\n",
        "A22 = -1 - (a + sC_0) / D**2\n",
        "det_J = A11*A22 - A12*A21\n",
        "B1 = half * sC_0 * sT_0 / D**2\n",
        "B2 = -half * sT_0 * (a + sC_0) / D**2\n",
        "dsC = (-B1*A22 + B2*A12) / det_J\n",
        "dsT = (-B2*A11 + B1*A21) / det_J\n",
        "dGTE = 4 * a**Rational(3, 2) / (sqrt(a + 4) * (sqrt(a)*sqrt(a + 4) + a)**2)\n",
        "\n",
        "B_DD = simplify((1/(1 - aL))*dsC - (1/aL)*dsT - dGTE)\n",
        "\n",
        "dQ11 = half * (sT_0*(a + sC_0) + dsT*(a + sC_0) - sT_0*dsC) / D**2\n",
        "dQ10 = half * (dsC*(a + sT_0) - sC_0*(sT_0 + dsT)) / D**2\n",
        "dQ01 = half * (dsT*(a + sC_0) - sT_0*dsC) / D**2\n",
        "dQ00 = half * (dsC*(a + sT_0) - sC_0*dsT) / D**2\n",
        "B_TSRN = simplify(dQ11/(half*aL) - (dQ01 + dQ10 + dQ00)/(1 - half*aL) - dGTE)\n",
        "Psi = simplify(B_DD + B_TSRN)\n",
        "\n",
        "J = [[sp.diff(F1, sC), sp.diff(F1, sT)], [sp.diff(F2, sC), sp.diff(F2, sT)]]\n",
        "for (i, j), Aij in {(0, 0): A11, (0, 1): A12, (1, 0): A21, (1, 1): A22}.items():\n",
        "    assert simplify(J[i][j].subs(ss0) - Aij) == 0, \"Jacobian\"\n",
        "assert simplify(det_J - (1 + (a + D)/D**2 + a/D**3)) == 0, \"det J\"\n",
        "assert simplify(sp.diff(F1, eps).subs(ss0) - B1) == 0, \"B1\"\n",
        "assert simplify(sp.diff(F2, eps).subs(ss0) - B2) == 0, \"B2\"\n",
        "assert simplify(A11*dsC + A12*dsT + B1) == 0 and simplify(A21*dsC + A22*dsT + B2) == 0, \"Cramer\"\n",
        "assert simplify(sp.diff(GTE, eps).subs(eps, 0) - dGTE) == 0, \"dGTE\"\n",
        "assert cancel(GTE_DD_est - (sC/(1 - aL) - sT/aL) - (F1/(1 - aL) - F2/aL)) == 0, \"DD equivalent form\"\n",
        "for Qk, dQk in ((Q11, dQ11), (Q10, dQ10), (Q01, dQ01), (Q00, dQ00)):\n",
        "    chain = (sp.diff(Qk, eps) + sp.diff(Qk, sC)*dsC + sp.diff(Qk, sT)*dsT).subs(ss0)\n",
        "    assert simplify(chain - dQk) == 0, \"booking rate derivative\"\n",
        "print(\"Bias derivatives: OK\")\n",
        "\n",
        "# Theorem: B_DD < 0\n",
        "B_DD_t = simplify(B_DD.subs(a, t**2))\n",
        "assert aL not in B_DD_t.free_symbols, \"B_DD depends on alpha_L\"\n",
        "num_DD, den_DD = fraction(together(B_DD_t))\n",
        "N_DD = expand(collect(expand(num_DD), u)).subs(u, U)\n",
        "D_DD = expand(collect(expand(den_DD), u)).subs(u, U)\n",
        "assert all(c < 0 for k in (0, 1) for c in Poly(N_DD.coeff(U, k), t).coeffs()), \"N(t) < 0\"\n",
        "assert all(c > 0 for k in (0, 1) for c in Poly(D_DD.coeff(U, k), t).coeffs()), \"D(t) > 0\"\n",
        "assert expand(N_DD - (-t**2*(t**4 + 5*t**2 + 4 + U*(t**3 + 3*t)))) == 0, \"N(t) factorization\"\n",
        "\n",
        "# Appendix C\n",
        "assert expand(N_DD - (-t**6 - 5*t**4 - 4*t**2 - (t**5 + 3*t**3)*U)) == 0, \"N(t) in paper\"\n",
        "d0 = 2*t**8 + 20*t**6 + 66*t**4 + 76*t**2 + 16\n",
        "d1 = 2*t**7 + 16*t**5 + 38*t**3 + 24*t\n",
        "assert expand(D_DD - (d0 + d1*U)) == 0, \"D(t) in paper\"\n",
        "print(\"B_DD < 0: OK\")\n",
        "\n",
        "# Theorem: B_TSRN > 0\n",
        "B_TSRN_t = simplify(B_TSRN.subs(a, t**2))\n",
        "num_T, den_T = fraction(together(B_TSRN_t))\n",
        "N_T = expand(collect(expand(num_T), u)).subs(u, U)\n",
        "D_T = expand(collect(expand(den_T), u)).subs(u, U)\n",
        "assert Poly(N_T, aL).degree() == 1 and Poly(D_T, aL).degree() == 1, \"linear in alpha_L\"\n",
        "assert Poly(N_T, U).degree() == 1 and Poly(D_T, U).degree() == 1, \"linear in u\"\n",
        "\n",
        "r0, r1 = [Poly(D_T.coeff(U, 0), aL).nth(k) for k in (0, 1)]\n",
        "s0, s1 = [Poly(D_T.coeff(U, 1), aL).nth(k) for k in (0, 1)]\n",
        "p0, p1 = [Poly(N_T.coeff(U, 0), aL).nth(k) for k in (0, 1)]\n",
        "q0, q1 = [Poly(N_T.coeff(U, 1), aL).nth(k) for k in (0, 1)]\n",
        "assert expand(N_T - (aL*(p1 + q1*U) + p0 + q0*U)) == 0, \"numerator split\"\n",
        "assert expand(D_T - (aL*(r1 + s1*U) + r0 + s0*U)) == 0, \"denominator split\"\n",
        "\n",
        "nonneg = lambda p: all(c >= 0 for c in Poly(p, t).all_coeffs())\n",
        "nonpos = lambda p: all(c <= 0 for c in Poly(p, t).all_coeffs())\n",
        "assert expand(r0 + 2*r1) == 0 and expand(s0 + 2*s1) == 0, \"D = (alpha_L - 2)(r1 + s1 u)\"\n",
        "assert nonneg(r1) and nonneg(s1), \"denominator sign\"\n",
        "assert nonneg(p1) and nonneg(q1) and expand(p1 + q1) != 0, \"numerator slope\"\n",
        "assert nonpos(p1 + p0) and nonpos(q1 + q0) and expand(p1 + p0 + q1 + q0) != 0, \"numerator at alpha_L = 1\"\n",
        "\n",
        "# Appendix C\n",
        "paper = {\n",
        "    \"r1\": (r1, t**16 + 18*t**14 + 133*t**12 + 518*t**10 + 1134*t**8 + 1372*t**6 + 833*t**4 + 198*t**2 + 8),\n",
        "    \"s1\": (s1, t**15 + 16*t**13 + 103*t**11 + 340*t**9 + 606*t**7 + 560*t**5 + 231*t**3 + 28*t),\n",
        "    \"p1\": (p1, 2*t**12 + 26*t**10 + 128*t**8 + 294*t**6 + 310*t**4 + 122*t**2 + 8),\n",
        "    \"q1\": (q1, 2*t**11 + 22*t**9 + 88*t**7 + 154*t**5 + 110*t**3 + 22*t),\n",
        "    \"p0\": (p0, -3*t**12 - 38*t**10 - 181*t**8 - 398*t**6 - 395*t**4 - 142*t**2 - 8),\n",
        "    \"q0\": (q0, -3*t**11 - 32*t**9 - 123*t**7 - 204*t**5 - 135*t**3 - 24*t),\n",
        "    \"p1+p0\": (p1 + p0, -t**12 - 12*t**10 - 53*t**8 - 104*t**6 - 85*t**4 - 20*t**2),\n",
        "    \"q1+q0\": (q1 + q0, -t**11 - 10*t**9 - 35*t**7 - 50*t**5 - 25*t**3 - 2*t),\n",
        "}\n",
        "for name, (got, typed) in paper.items():\n",
        "    assert expand(got - typed) == 0, name + \" in paper\"\n",
        "print(\"B_TSRN > 0: OK\")\n",
        "\n",
        "# Boundary behavior of Psi\n",
        "polys = {\"N_DD\": N_DD, \"D_DD\": D_DD, \"N_T\": N_T, \"D_T\": D_T}\n",
        "for name, P in polys.items():\n",
        "    assert P.coeff(U, 1).subs(t, 0) == 0, name\n",
        "assert N_DD.subs(t, 0) == 0 and D_DD.subs(t, 0) == 16\n",
        "assert expand(N_T.subs(t, 0) - 8*(aL - 1)) == 0 and expand(D_T.subs(t, 0) - 8*(aL - 2)) == 0\n",
        "lim_0 = cancel(N_DD.subs(t, 0)/D_DD.subs(t, 0) + N_T.subs(t, 0)/D_T.subs(t, 0))\n",
        "assert cancel(lim_0 - (aL - 1)/(aL - 2)) == 0, \"limit at 0\"\n",
        "\n",
        "def lead(P):\n",
        "    E, O = Poly(P.coeff(U, 0), t), Poly(P.coeff(U, 1), t)\n",
        "    assert E.degree() == O.degree() + 1\n",
        "    return E.degree(), factor(E.LC() + O.LC())\n",
        "\n",
        "(dN, cN), (dD, cD) = lead(N_DD), lead(D_DD)\n",
        "(dNT, cNT), (dDT, cDT) = lead(N_T), lead(D_T)\n",
        "assert (dD - dN, dDT - dNT) == (2, 4)\n",
        "assert (cN, cD) == (-2, 4)\n",
        "assert expand(cNT - 2*(2*aL - 3)) == 0 and expand(cDT - 2*(aL - 2)) == 0\n",
        "assert cancel(cNT/cDT - (2*aL - 3)/(aL - 2)) == 0, \"limit at infinity\"\n",
        "print(\"Limits of Psi: OK\")\n",
        "\n",
        "# Unique threshold\n",
        "red = lambda e: expand(sp.rem(expand(e), U**2 - t**2 - 4, U))\n",
        "Num = red(N_DD*D_T + N_T*D_DD)\n",
        "L_c, M_c = Num.coeff(U, 0), Num.coeff(U, 1)\n",
        "parity = lambda p, k: all(m[0] % 2 == k for m in Poly(p, t).monoms())\n",
        "for name, P in polys.items():\n",
        "    assert parity(P.coeff(U, 0), 0) and parity(P.coeff(U, 1), 1), name + \" parity\"\n",
        "assert parity(L_c, 0) and parity(M_c, 1)\n",
        "assert Poly(L_c, aL).degree() == 1 and Poly(M_c, aL).degree() == 1\n",
        "ell = expand(L_c).subs(t, sqrt(s))\n",
        "mu = expand(cancel(M_c / t)).subs(t, sqrt(s))\n",
        "assert ell.is_polynomial(s) and mu.is_polynomial(s)\n",
        "R = expand(ell**2 - s*(s + 4)*mu**2)\n",
        "\n",
        "A_q = (aL - 2)*(aL - 4)\n",
        "B_q = -4*(2*aL**2 - 8*aL + 7)\n",
        "C_q = 16*(aL - 1)**2\n",
        "Q_q = A_q*s**2 + B_q*s + C_q\n",
        "assert expand(R - 16*(s + 4)**3*Q_q) == 0, \"R = 16(a+4)^3 Q\"\n",
        "assert all(r > 1 for r in solve(A_q, aL)) and A_q.subs(aL, 0) > 0\n",
        "assert all(r > 1 for r in solve(2*aL**2 - 8*aL + 7, aL))\n",
        "assert expand(Q_q.subs(s, 1) - (9*aL**2 - 6*aL - 4)) == 0\n",
        "assert Q_q.subs({s: 1, aL: 0}) == -4 and Q_q.subs({s: 1, aL: 1}) == -1\n",
        "assert expand(Q_q.subs(s, Rational(4, 3)) - Rational(64, 9)*(aL**2 - 1)) == 0\n",
        "assert expand(Q_q.subs(s, 4)) == 32\n",
        "\n",
        "Delta = expand(B_q**2 - 4*A_q*C_q)\n",
        "assert expand(Delta - 16*(8*aL**2 - 24*aL + 17)) == 0, \"discriminant\"\n",
        "assert all(r > 1 for r in solve(8*aL**2 - 24*aL + 17, aL))\n",
        "\n",
        "# Check at a = 1, alpha_L = 1/2\n",
        "at1 = {t: 1, U: sqrt(5), aL: half}\n",
        "assert [e.subs(t, 1) for e in (p1, q1, p0, q0, r1, s1)] == [890, 398, -1165, -521, 4215, 1885]\n",
        "assert expand(N_DD.subs(at1) - (-10 - 4*sqrt(5))) == 0\n",
        "assert expand(D_DD.subs(at1) - (180 + 80*sqrt(5))) == 0\n",
        "assert expand(N_T.subs(at1) - (-720 - 322*sqrt(5))) == 0\n",
        "assert expand(D_T.subs(at1) + Rational(15, 2)*(843 + 377*sqrt(5))) == 0\n",
        "assert expand((9 + 4*sqrt(5))*(9 - 4*sqrt(5))) == 1 and 843**2 - 5*377**2 == 4\n",
        "B_DD_1 = sp.radsimp(N_DD.subs(at1) / D_DD.subs(at1))\n",
        "B_TSRN_1 = sp.radsimp(N_T.subs(at1) / D_T.subs(at1))\n",
        "assert simplify(B_DD_1 + (5 - 2*sqrt(5))/10) == 0\n",
        "assert simplify(B_TSRN_1 - (3*sqrt(5) - 5)/15) == 0\n",
        "Psi_1 = sp.radsimp(B_DD_1 + B_TSRN_1)\n",
        "assert simplify(Psi_1 - (12*sqrt(5) - 25)/30) == 0 and (12*sqrt(5))**2 > 25**2\n",
        "assert Q_q.subs({s: 1, aL: half}) < 0\n",
        "\n",
        "a_star = simplify((-B_q + sqrt(Delta)) / (2*A_q))\n",
        "assert simplify(a_star - (4*(2*aL**2 - 8*aL + 7) + 4*sqrt(8*aL**2 - 24*aL + 17))\n",
        "                / (2*(aL - 2)*(aL - 4))) == 0, \"closed form\"\n",
        "a_star_half = simplify(a_star.subs(aL, half))\n",
        "assert simplify(a_star_half - (Rational(4, 3) + 8*sqrt(7)/21)) == 0\n",
        "assert simplify(Psi.subs({a: a_star_half, aL: half})) == 0, \"Psi(a*, 1/2) = 0\"\n",
        "print(\"Unique threshold: OK\")\n",
        "print(\"a* at alpha_L = 1/2:\", a_star_half, \"=\", float(a_star_half))\n",
        "\n",
        "# Monotonicity\n",
        "dQ_daL = sp.diff(Q_q, aL)\n",
        "assert expand(dQ_daL - 2*(s - 4)*((aL - 3)*s + 4*(1 - aL))) == 0\n",
        "assert expand(sp.diff(Q_q, s) - (2*A_q*s + B_q)) == 0\n",
        "assert expand(((aL - 3)*s + 4*(1 - aL)).subs(s, Rational(4, 3)) + Rational(8, 3)*aL) == 0\n",
        "print(\"Monotonicity: OK\")\n",
        "\n",
        "print(\"All checks passed\")"
      ]
    }
  ],
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.12.3"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
